Resolving Individual Stars in Nearby Large Galaxies with the Habitable Worlds Observatory

The varied and dynamic evolutionary histories of galaxies give rise to the stunning diversity in their properties that we observe in the present-day universe. HST, and now JWST, have pioneered the study of resolved individual stars in the Milky Way and other members of the Local Group, uncovering the drivers of their morphological, star formation, and chemical evolution. HWO will constitute a paradigm shift: introducing the ability to panchromatically resolve the main bodies of every galaxy in the Local Volume into their constituent stars. In this science case, we summarize the breakthrough progress that HWO will advance in the field of galaxy evolution through resolved stellar populations. HWO will transform our understanding of galaxies in three distance regimes: (1) in the nearest galaxies ($\sim$5 Mpc), where it will resolve stars below the oldest Main Sequence Turnoff, enabling precision stellar astrophysics and star formation history (SFH) inferences to the earliest cosmic times; (2) in the greater Local Volume ($\sim$20 Mpc), where it will resolve stars below the Red Clump, providing access to accurate SFHs for hundreds of galaxies, spanning the entire Hubble Sequence; and (3) out to cosmological volumes ($\sim$50+ Mpc), providing access to the luminous stellar populations in thousands of galaxies, enabling unprecedented views of their morphology, stellar abundances, and dust content. The principal technological requirement advanced by this science case is a camera with a resolution of $\leqslant$0.015'' that is diffraction-limited, and Nyquist-sampled (0.01'' per pixel), to at least 550 nm $-$ comparable to the High Definition Imager from the LUVOIR concept.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

